Polynomial phase estimation by phase unwrapping

Estimating the coefficients of a noisy polynomial phase signal is important in fields including radar, biology and radio communications. One approach attempts to perform polynomial regression on the phase of the signal. This is complicated by the fact that the phase is wrapped modulo 2\pi and must be unwrapped before regression can be performed. In this paper we consider an estimator that performs phase unwrapping in a least squares manner. We describe the asymptotic properties of this estimator, showing that it is strongly consistent and asymptotically normally distributed.

==> code/runsim.sh <==
#export JAVA_OPTS="-Xprof -server -Xms1g -Xmx1g"
export JAVA_OPTS="-d64 -server -Xms1g -Xmx1g"
scala -nocompdaemon -cp PubSim.jar:Jama-1.0.2.jar:flanagan.jar:colt.jar:RngPack.jar simgaussian.scala
scala -nocompdaemon -cp PubSim.jar:Jama-1.0.2.jar:flanagan.jar:colt.jar:RngPack.jar simwrappedu.scala

